Deformations, relaxation and broken symmetries in liquids, solids and glasses: a unified topological field theory

We combine hydrodynamic and field theoretic methods to develop a general theory of phonons as Goldstone bosons in crystals, glasses and liquids based on non-affine displacements and the consequent Goldstones phase relaxation. We relate the conservation, or lack thereof, of specific higher-form currents with properties of the underlying deformation field -- non-affinity -- which dictates how molecules move under an applied stress or deformation. In particular, the single-valuedness of the deformation field is associated with conservation of higher-form charges that count the number of topological defects. Our formalism predicts, from first principles, the presence of propagating shear waves above a critical wave-vector in liquids, thus giving the first formal derivation of the phenomenon in terms of fundamental symmetries. The same picture provides also a theoretical explanation of the corresponding "positive sound dispersion" phenomenon for longitudinal sound. Importantly, accordingly to our theory, the main collective relaxation timescale of a liquid or a glass (known as the $\alpha$ relaxation for the latter) is given by the phase relaxation time, which is not necessarily related to the Maxwell time. Finally, we build a non-equilibrium effective action using the in-in formalism defined on the Schwinger-Keldysh contour, that further supports the emerging picture. In summary, our work suggests that the fundamental difference between solids, fluids and glasses has to be identified with the associated generalized higher-from global symmetries and their topological structure, and that the Burgers vector for the displacement fields serves as a suitable topological order parameter distinguishing the solid (ordered) phase and the amorphous ones (fluids, glasses).

==> nonaffine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48970,       1048]
NotebookOptionsPosition[     48064,       1015]
NotebookOutlinePosition[     48412,       1030]
CellTagsIndexPosition[     48369,       1027]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"x", ",", 
    RowBox[{"8", "x"}]}], "}"}], "/.", 
  RowBox[{"x", "\[Rule]", 
   RowBox[{"-", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"x", ",", 
    RowBox[{
     RowBox[{"8", "x"}], "+", "4"}]}], "}"}], "/.", 
  RowBox[{"x", "\[Rule]", 
   RowBox[{"-", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"x", ",", 
    RowBox[{
     RowBox[{"8", "x"}], "+", "8"}]}], "}"}], "/.", 
  RowBox[{"x", "\[Rule]", 
   RowBox[{"-", "2"}]}]}]}], "Input",
 CellChangeTimes->{{3.8140179292942276`*^9, 3.8140179705119395`*^9}, {
  3.814018011094577*^9, 3.814018014708474*^9}, {3.814018060272081*^9, 
  3.8140180678867784`*^9}, {3.8140181160877805`*^9, 3.8140182224721336`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "8"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8140179368546963`*^9, 3.814017948240344*^9}, {
  3.814017998929812*^9, 3.8140180120159016`*^9}, {3.8140180622447596`*^9, 
  3.8140180683353777`*^9}, {3.814018117565115*^9, 3.8140182229478707`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "4"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8140179368546963`*^9, 3.814017948240344*^9}, {
  3.814017998929812*^9, 3.8140180120159016`*^9}, {3.8140180622447596`*^9, 
  3.8140180683353777`*^9}, {3.814018117565115*^9, 3.8140182229518623`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "8"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8140179368546963`*^9, 3.814017948240344*^9}, {
  3.814017998929812*^9, 3.8140180120159016`*^9}, {3.8140180622447596`*^9, 
  3.8140180683353777`*^9}, {3.814018117565115*^9, 3.8140182229550767`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"8", "x"}], "\[Equal]", "1"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{"%", ",", "x"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8140183024812317`*^9, 3.8140183073506203`*^9}, {
  3.81401833810707*^9, 3.814018350184725*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", "x"}], "\[Equal]", "1"}]], "Output",
 CellChangeTimes->{{3.8140183033878775`*^9, 3.8140183076625*^9}, {
  3.814018339792663*^9, 3.814018350590532*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", 
    FractionBox["1", "8"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8140183033878775`*^9, 3.8140183076625*^9}, {
  3.814018339792663*^9, 3.814018350595521*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"PlotMarkers", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[FilledCircle]", ",", " ", "18"}], "}"}], ",", "Red"}], 
     "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.5"}], ",", 
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", " ", "Dashed"}], "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "8"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "8"}], "}"}]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2.5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.5"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Gray"}], "}"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "12"}], "}"}]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2.5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.5"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Gray"}], "}"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "8"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "16"}], "}"}]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2.5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.5"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Gray"}], "}"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"%%%", ",", "%%", ",", "%", ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.5"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "/", "8"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "/", "4"}], ",", 
        RowBox[{"1", "/", "8"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[FilledCircle]", ",", " ", "18"}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"Graphics", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Red", ",", "Thick", ",", 
         RowBox[{"Circle", "[", "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "13"}]}], "]"}]}], ",", 
    RowBox[{"PlotMarkers", "->", 
     RowBox[{"{", 
      RowBox[{"Circle", "[", "]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{
         RowBox[{"8", "x"}], "+", "8"}]}], "}"}], "/.", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "0.94"}]}]}], "}"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"Graphics", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Red", ",", "Thick", ",", 
         RowBox[{"Circle", "[", "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "13"}]}], "]"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[FilledCircle]", ",", " ", "18"}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "->", 
     RowBox[{"{", 
      RowBox[{"Circle", "[", "]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"8", "x"}], "+", "8"}]}], "}"}], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", "0.94"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "/", "4"}], ",", 
        RowBox[{"1", "/", "8"}]}], "}"}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%%%", ",", "%%%", ",", "%%", ",", "%"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8140173126885576`*^9, 3.814017461081848*^9}, {
  3.8140174915650177`*^9, 3.814017521291881*^9}, {3.8140175624600906`*^9, 
  3.8140175743178816`*^9}, {3.8140176114945087`*^9, 3.8140177987529373`*^9}, {
  3.8140178405930743`*^9, 3.814017896575511*^9}, {3.8140179399501524`*^9, 
  3.8140183127253323`*^9}, {3.814018343432358*^9, 3.814018429337208*^9}, {
  3.8140184889151993`*^9, 3.814018585407168*^9}, {3.8140186242568264`*^9, 
  3.814018698846546*^9}, {3.814018729694112*^9, 3.8140188590021057`*^9}, {
  3.8140188936107454`*^9, 3.814019103482315*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {GrayLevel[0], PointSize[0.019444444444444445`], AbsoluteThickness[1.6], 
      LineBox[{{0., 0.}, {1., -0.5}, {1., 2.}, {0., 1.}, {0., 0.}}]}}, {
     {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\[FilledCircle]",
         StripOnInput->False,
         FontSize->18], {0., 0.}], {{{0., 0.}}, {{1., -0.5}}, {{1., 2.}}, {{
       0., 1.}}, {{0., 0.}}}]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->0.5,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->NCache[{{0, 
      Rational[1, 2], 1}, {}}, {{0, 0.5, 1}, {}}],
  GridLinesStyle->Directive[
    GrayLevel[0.5], 
    Dashing[{Small, Small}]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 2}, {-1, 2.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8140187512592907`*^9, 3.8140187845717945`*^9}, {
  3.8140188792289767`*^9, 3.8140189202085114`*^9}, {3.81401895034451*^9, 
  3.814019021610018*^9}, {3.814019059963847*^9, 3.8140191038982487`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {{}, {}, 
      {GrayLevel[0.5], PointSize[0.019444444444444445`], AbsoluteThickness[
       1.6], Dashing[{Small, Small}], 
       LineBox[{{-0.125, -1.}, {0., 0.}, {0.3125, 
        2.5}}]}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
      {GrayLevel[0.5], PointSize[0.019444444444444445`], AbsoluteThickness[
       1.6], Dashing[{Small, Small}], 
       LineBox[{{-0.625, -1.}, {-0.1875, 
        2.5}}]}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
      {GrayLevel[0.5], PointSize[0.019444444444444445`], AbsoluteThickness[
       1.6], Dashing[{Small, Small}], 
       LineBox[{{-1.125, -1.}, {-0.6875, 
        2.5}}]}}, {}, {}, {{}, {}}}}, {{}, {{{}, {}, 
      {GrayLevel[0], PointSize[0.019444444444444445`], AbsoluteThickness[1.6],
        LineBox[{{0., 0.}, {0.25, 2.}, {-0.875, 1.}, {-0.75, 0.125}, {0., 
        0.}}]}}, {
      {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\[FilledCircle]",
          StripOnInput->False,
          FontSize->18], {0., 0.}], {{{0., 0.}}, {{0.25, 2.}}, {{-0.875, 
        1.}}, {{-0.75, 0.125}}, {{0., 0.}}}]}, {}}}, {}, {}, {{}, {}}}, {{}, {
     {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
          CircleBox[{0, 0}]},
         ImageSize->13], {0., 0.}], {{{-0.94, 0.4800000000000004}}, {{-0.94, 
       0.4800000000000004}}}]}, {}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[0.019444444444444445`], AbsoluteThickness[
      1.6], LineBox[{{-0.94, 0.4800000000000004}, {-0.75, 
       0.125}}]}}, {}, {}, {{}, {}}}},
  AspectRatio->0.5,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.2, 2}, {-1, 2.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8140187512592907`*^9, 3.8140187845717945`*^9}, {
  3.8140188792289767`*^9, 3.8140189202085114`*^9}, {3.81401895034451*^9, 
  3.814019021610018*^9}, {3.814019059963847*^9, 3.8140191040338583`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"y", "=", 
  RowBox[{"8", "x"}]}]], "Input",
 CellChangeTimes->{{3.8140189240829306`*^9, 3.814018925090269*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[FilledCircle]", ",", " ", "18"}], "}"}]], "Input"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8140185925862036`*^9, 3.814018598021282*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"a", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "4"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8140191106605825`*^9, 3.8140191181358285`*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnQlYzWnbwI8ppVKhtA2RIi2ilcmSMKOMarSg7FmyRQrF0GeJQvalLGFq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       "], {{0, 239}, {222, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
      Selectable->False],
     DefaultBaseStyle->"ImageGraphics",
     ImageSize->Automatic,
     ImageSizeRaw->{222, 239},
     PlotRange->{{0, 222}, {0, 239}}], 
    Scaled[{0.30036407766990314, 0.5212366994061137}], 
    Center, {1.3147249190938513, 0.8143842739077862}, {{1., 0.}, {0., 1.}}], 
   InsetBox[
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnQdYVNe2x8fYNQqKFQtgAYMdu6LRqEjUq0bDI/rsXWM0V6NRo1GjSLEh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       "], {{0, 248}, {268, 0}}, {0, 255},
       ColorFunction->RGBColor],
      BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
      Selectable->False],
     DefaultBaseStyle->"ImageGraphics",
     ImageSize->Automatic,
     ImageSizeRaw->{268, 248},
     PlotRange->{{0, 268}, {0, 248}}], 
    Scaled[{0.60497572815534, 0.5251639663691001}], Center, {1.749595469255663, 0.8318387937432757},
     {{1., 0.}, {0., 1.}}], 
   {Arrowheads[0.028973435877013228`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{2.323624595469255, 0.1860215598301571}, {2.586569579288024, 
     0.27765778896647836`}}]}, 
   {Arrowheads[0.029648313895243427`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{2.687702265372167, 0.21220333958339177`}, {2.6169093851132668`,
      0.007112731516388082}}]}, 
   {Arrowheads[0.028444611074479157`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{2.4904935275080886`, -0.09325075753767773}, {
     2.252831715210353, -0.07579623770218763}}]}, 
   {Arrowheads[0.028444611074479154`], EdgeForm[{GrayLevel[0.], Opacity[1.], 
    AbsoluteThickness[1]}], EdgeForm[None], 
    ArrowBox[{{2.166868932038834, -0.049614457948953916`}, {
     2.1213592233009693`, 0.06820355094060183}}]}, 
   {Arrowheads[0.028973435877013228`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{1.039228950214513, 0.16983069337926587`}, {1.3021739340332814`,
      0.26146692251558706`}}]}, 
   {Arrowheads[0.028973435877013228`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{1.4720505844240026`, 0.16805853531197823`}, {
     1.4758065920027479`, -0.07663367373546308}}]}, 
   {Arrowheads[0.028973435877013228`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{1.3376683678757786`, -0.1891326656709971}, {
     1.059761959777746, -0.14043692860230805`}}]}, 
   {Arrowheads[0.028973435877013228`], EdgeForm[Opacity[1.]], EdgeForm[None], 
    ArrowBox[{{0.8803778671737438, -0.11746080721430532`}, {
     0.8800058223732415, 0.06285442430928792}}]}, 
   {Arrowheads[0.026302679918953818`], StrokeForm[RGBColor[0.501961, 0, 0]], 
    EdgeForm[{RGBColor[0., 0., 0.], Opacity[1.], AbsoluteThickness[1]}], 
    EdgeForm[None], 
    ArrowBox[{{1.898867313915857, -0.25034143605708525`}, {
     2.1011326860841413`, -0.05834171786669817}}]}, InsetBox[
    StyleBox[Cell["\<\
Burgers
 vector\
\>",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->16,
     FontWeight->"Bold",
     Magnification->1.25,
     FontColor->RGBColor[0.74902, 0, 0],
     Background->GrayLevel[1.]], {1.6460355987055006, -0.3507049251111506}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   {Arrowheads[0.026791683248190316`], StrokeForm[RGBColor[0.501961, 0, 0]], 
    EdgeForm[{GrayLevel[0], Opacity[1.]}], EdgeForm[None], 
    ArrowBox[{{2.561286407766988, -0.31579588544017145`}, {
     2.2218815908822225`, -0.11039805388111794`}}]}, InsetBox[
    StyleBox[Cell["Non-affine",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->16,
     FontWeight->"Bold",
     Magnification->1.25,
     FontColor->RGBColor[0.74902, 0, 0],
     Background->GrayLevel[1.]], {2.374190938511325, -0.44234115424747145}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{0., 1.}, {1., 0.}},
  ImageSize->{825., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.08333333333333334, 
   4.083333333333333}, {-1.1111111111111112`, 1.1111111111111112`}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.8140191618760147`*^9, 3.814019186265466*^9}, {
  3.8140193022076645`*^9, 3.8140193400499372`*^9}, {3.814019375455208*^9, 
  3.8140194193291235`*^9}}]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 771, 23, 69, "Input"],
Cell[1354, 47, 331, 7, 30, "Output"],
Cell[1688, 56, 331, 7, 30, "Output"],
Cell[2022, 65, 331, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2390, 77, 276, 6, 50, "Input"],
Cell[2669, 85, 195, 4, 30, "Output"],
Cell[2867, 91, 241, 6, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3145, 102, 7518, 228, 221, "Input"],
Cell[10666, 332, 1803, 39, 197, "Output"],
Cell[12472, 373, 2969, 60, 196, "Output"]
}, Open  ]],
Cell[15456, 436, 135, 3, 30, "Input"],
Cell[15594, 441, 92, 2, 30, "Input"],
Cell[15689, 445, 94, 1, 30, "Input"],
Cell[15786, 448, 256, 6, 30, "Input"],
Cell[16045, 456, 32015, 557, 525, InheritFromParent]
}
]
*)

(* End of internal cache information *)


